Non-asymptotic convergence bounds for Wasserstein approximation using point clouds

Several issues in machine learning and inverse problems require to generate discrete data, as if sampled from a model probability distribution. A common way to do so relies on the construction of a uniform probability distribution over a set of $N$ points which minimizes the Wasserstein distance to the model distribution. This minimization problem, where the unknowns are the positions of the atoms, is non-convex. Yet, in most cases, a suitably adjusted version of Lloyd's algorithm -- in which Voronoi cells are replaced by Power cells -- leads to configurations with small Wasserstein error. This is surprising because, again, of the non-convex nature of the problem, as well as the existence of spurious critical points. We provide explicit upper bounds for the convergence speed of this Lloyd-type algorithm, starting from a cloud of points sufficiently far from each other. This already works after one step of the iteration procedure, and similar bounds can be deduced, for the corresponding gradient descent. These bounds naturally lead to a modified Poliak-Lojasiewicz inequality for the Wasserstein distance cost, with an error term depending on the distances between Dirac masses in the discrete distribution.

==> code/gaussian.py <==
# %%
import numpy as np
import matplotlib.pyplot as plt
import math
from utils import make_gaussian,make_grid,lloyd_error,estimate_slope

# %%
plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})
# for Palatino and other serif fonts use:
plt.rcParams.update({
    "text.usetex": True,
    "font.family": "serif",
    "font.serif": ["Palatino"],
})
#%%
dens = make_gaussian(200,sigma2=1/5)
#filename='gaussian_uniform'
filename='last_min_test'
print(dens)
#ns=np.array([20,31,40,50])
ns=np.array([00,150,200])
Ns = ns**2
Y=[make_grid(n,n) for n in ns]
C = [lloyd_error(dens, y, show=filename) for y in Y]

#%%
#filename='loglog_gaussian_uniform.jpg'
filename='test_slope.jpg'
C = np.array(C)
plt.loglog(ns**2, C, marker='o')
plt.xlabel('N (Number of Dirac masses).')
plt.ylabel(r'$W_2^2(\rho,\delta_{B_N})$')
#plt.ylabel('F(Y_N)')
print('slope=',estimate_slope(np.log(ns**2), np.log(C)))
plt.savefig(filename,dpi=500)























#%%
Y=[np.random.rand(n,2) for n in Ns]
C = [lloyd_error(dens, y, show='gaussian_random') for y in Y]

#%%
C = np.array(C)
plt.loglog(Ns, C, marker='o')
plt.xlabel('N (Number of Dirac masses).')
plt.ylabel(r'$W_2^2(\rho,\delta_{B_N})$')
#plt.ylabel('F(Y_N)')
print('slope=',estimate_slope(np.log(Ns), np.log(C)))
plt.savefig('loglog_gaussian_random.jpg',dpi=500)

# %%

n = 200
t = np.linspace(-1.0,1.0,n)
x, y = t[None,:], t[:,None]
print(x.shape)
gau = np.exp(-(x**2 + y**2)/(2*1/8))
plt.figure(figsize=[3,3])
plt.imshow(gau, extent=[0,1,0,1])
plt.savefig('Gaussian_map_test.jpeg')

# %%
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
x,y=np.meshgrid(x,y)
fig = plt.figure()
ax = fig.gca(projection='3d')
surf = ax.plot_surface(x, y, gau, cmap=cm.coolwarm,
                       linewidth=0, antialiased=False)
plt.show()
# %%


==> code/image.py <==
from utils import *

# %%
img=Image.open("Puffin.jpg").convert('L')
print("test")

# %%
plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})
# for Palatino and other serif fonts use:
plt.rcParams.update({
    "text.usetex": True,
    "font.family": "serif",
    "font.serif": ["Palatino"],
})

#%%
img_gray=np.asarray(img)
imgray=Image.fromarray(img_gray)
imgray=imgray.save("Puffin_gray.jpg")
print(img_gray.shape)
img_gray=img_gray.max()-img_gray

# %%
img_gray=np.asarray(img)
img_gray=255-img_gray+2
box=np.array([0,0,img_gray.shape[1],img_gray.shape[0]])
dens=make_image(img=img_gray, box=box)

m,M=box[2:]
if m<M:
    nx=np.array([50,70,100,125])
    ny=np.floor((M/m)*nx).astype(int)
else:
    ny=np.array([50,70,100,125])
    nx=np.floor((m/M)*ny).astype(int)
Ns = nx*ny

print(nx,ny)

Y= [make_grid(n1,n2, box, 1e-2) for n1,n2 in zip(nx,ny)]
C= [lloyd_error(dens, Y[i], show='Puffin_Lloyd') for i in range(len(Y))]

plt.figure()
plt.loglog(Ns, C, marker='o')
plt.xlabel('N (Number of Dirac masses).')
plt.ylabel(r'$W_2^2(\rho,\delta_{B_N})$')
plt.savefig('Lloyd_slope.jpg')
print(estimate_slope(np.log(Ns), np.log(C)))

#%%
#3000,10000,15000
# Ns = [20000,]
# Y_rand= [np.random.rand(ns,2)*box[2:] for ns in Ns]
# C_rand = [lloyd_error(dens, y, show='Puffin_Lloyd') for y in Y_rand]

# # %%
# plt.loglog(Ns, C_rand, marker='o')
# plt.xlabel('N (Number of Dirac masses).')
# plt.ylabel(r'$W_2^2(\rho,\delta_{B_N})$')
# plt.savefig('Lloyd_slope.jpg')
# print(estimate_slope(np.log(Ns), np.log(C_rand)))

# # %%
# Cgf=[]
# for n1,n2,y in zip(nx,ny,Y):
#     print('N=',n1*n2)
#     _,c=gf_error(dens, y, 1, True)
#     Cgf.append(c)
# print(Cgf)


# # %%
# plt.loglog(Ns, Cgf, marker='o')
# plt.xlabel('N (Number of Dirac masses).')
# plt.ylabel('F(Y_N)')
# print(estimate_slope(np.log(Ns), np.log(Cgf)))


==> code/utils.py <==
# %%

from pysdot.domain_types import ConvexPolyhedraAssembly
from pysdot.domain_types import ScaledImage
from pysdot import PowerDiagram
import numpy as np
import matplotlib.pyplot as plt
import math
from PIL import Image

from pysdot.radial_funcs import RadialFuncUnit
from pysdot import OptimalTransport

# Main function that computes optimal transport and associated quantities of interest.
# You can use semi-discrete optimal transport to measure the distance from a collection 
# weighted Dirac masses (discrete measure) to a density supported on some domain (continuous measure).
#
# density    = continuous measure, see make_square and make_image to create basic densities
# (Y,masses) = discrete measures, positions and weights
#               Y is of shape (N,d) and masses of shape (N,)
#               where d is the number of dimensions of the problem
#                     N is the number of diracs
def optimal_transport(density, Y, masses, psi0 = None, err=1e-8):
    center = (density.min_position() + density.max_position())/2
    halfsides = (density.max_position() - density.min_position())/2
    ratio = 1/np.max(np.abs((Y-center)/halfsides))
    psi = (1-ratio)*np.sum((Y-center)**2, axis=-1)
    #psi=psi0
    ot = OptimalTransport(Y, psi, density, radial_func=RadialFuncUnit(), obj_max_dw=err)
    ot.set_masses(masses)
    ot.adjust_weights()
    print("error in OT: %g" % np.linalg.norm(ot.pd.integrals() - masses))
    return ot.pd.centroids(), np.sum(ot.pd.second_order_moments())

def lloyd_error(density, Y, show=None):
    N = Y.shape[0]
    mu = np.ones(N)/N
    B = optimal_transport(density, Y, mu)[0]
    err = optimal_transport(density, B, mu)[1]/2
    if not show is None:
        print('N=',N)
        box=np.array([density.min_position()[0],density.min_position()[1],
                      density.max_position()[0],density.max_position()[1]])
        plt.axis('equal')
        plt.plot(box[[0,2,2,0,0]],-box[[1,1,3,3,1]])
        plt.scatter(B[:,0],-B[:,1], marker='.'
                    ,s=3
                    ,color='black')
        plt.axis('off')
        plt.savefig(show+'_{}.jpg'.format(N),dpi=300,bbox_inches='tight')
        #plt.show()            
    return err
    
def gf_error(density, Y, tau, show=False):
    N = Y.shape[0]
    Y_t=Y.copy()
    mu = np.ones(N)/N
    time=math.log(N)
    duration=0
    B,C = optimal_transport(density, Y_t, mu)
    while (duration+1)*tau<=time:
        Y_t+=tau*(B-Y_t)
        if show:
            plt.axis('equal')
            plt.scatter(Y_t[:,0],-Y_t[:,1], marker='.',s=0.1,color='black')
            plt.show()
        B,C = optimal_transport(density, Y_t, mu)
        C/=2
        duration+=1
    return Y_t, C
        
        
def make_grid(n,m, box=np.array([0,0,1,1]), eps=0):
    a,b,c,d=box[:]
    x,y = np.meshgrid(np.linspace(0.8*a+0.2*c,0.2*a+0.8*c,n), 
                      np.linspace(0.8*b+0.2*d,0.2*b+0.8*d,m))
    X = np.zeros((n*m,2))
    X[:,0] = x.flatten()
    X[:,1] = y.flatten()
    p=np.random.permutation(X.shape[0])
    X=X[p,:]
    return X + eps*np.random.rand(X.shape[0],2)

# Constructs a uniform density supported on a rectangle domain
# The box parameter should contain four floats: xmin, ymin, xmax, ymax
def make_square(box=[0, 0, 1, 1]):
    density = ConvexPolyhedraAssembly()
    density.add_box([box[0], box[1]], [box[2], box[3]])
    return density

# Constructs a density supported on a rectangle domain from discrete values sampled on a Cartesian grid.
# This may be used to generate a density from grayscale image data (values have to be positive).
def make_image(img, box=[0, 0, 1, 1]):
    img = img / ((box[2] - box[0]) * (box[3] - box[1]) * np.mean(img))
    return ScaledImage([box[0], box[1]], [box[2], box[3]], img)

def make_gaussian(n,sigma2, box=[0,0,1,1]):
    t = np.linspace(-1.0,1.0,n)
    x, y = t[None,:], t[:,None]
    img = np.exp(-(x**2 + y**2)/(2*sigma2))
    return make_image(img, box)

from sklearn.linear_model import LinearRegression

def estimate_slope(x,y):
    X = np.zeros((len(x),2))
    X[:,0] = 1
    X[:,1] = x
    reg = LinearRegression().fit(X,y)
    return reg.coef_[1]


